Triple Clasp Formulas for $G_2$

We use Kuperberg's diagrammatic description of the space of homomorphisms between fundamental representations of $G_2$ to give explicit recursive formulas for the idempotent projecting to the highest weight irreducible summand in each tensor product of fundamental representations.

==> FormulasSatisfyRecursions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# We verify that the explicit formulas in Section 3.1 satisfy the recursions in Appendix 4.2. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Introduce variables A, B, q, where A=q^a and B=q^b. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(A, B, q)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('A,B,q')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the quantum interger [ma+nb+k] as a function of m,n k. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "f(m,n,k)=(A^m*B^n*q^k-1/(A^m*B^n*q^k))/(q-1/q)   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Write the explicit formulas of the coefficients as functions of A and B, where A=q^a, B=q^b. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Note that we use _ to represent negative sign here, for example, K_21(A,B) denotes K_{(a,b)}^{(-2,1)}. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "K10(A,B)=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "K_11(A,B)= -f(1,0,1)/f(1,0,0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "K2_1(A,B)= f(1,3,4)*f(0,3,3)/(f(1,3,3)*f(0,3,0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "K00(A,B)= -f(1,0,2)*f(1,3,5)*f(2,3,6)/(f(0,0,2)*f(1,0,0)*f(1,3,3)*f(2,3,4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "K_21(A,B)= f(1,0,1)*f(3,3,6)*f(2,3,5)/(f(1,0,-1)*f(3,3,3)*f(2,3,4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "K1_1(A,B)= -f(0,3,3)*f(1,3,4)*f(3,6,9)*f(2,3,5)/(f(0,3,0)*f(1,3,2)*f(3,6,6)*f(2,3,4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "K_10(A,B)= f(1,0,1)*f(3,3,6)*f(2,3,5)*f(3,6,9)*f(1,3,4)/(f(1,0,0)*f(3,3,3)*f(2,3,3)*f(3,6,6)*f(1,3,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "R01(A,B)= 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "R3_1(A,B)=  -f(0,3,3)/f(0,3,0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "R10(A,B)=  f(1,0,3)*f(1,3,6)/(f(0,0,3)*f(1,0,0)*f(1,3,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_11(A,B)=  -f(1,0,1)*f(1,0,2)*f(2,3,7)/(f(0,0,3)*f(1,0,-1)*f(1,0,0)*f(2,3,4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "R2_1(A,B)=  f(0,3,3)*f(1,3,4)*f(1,3,5)*f(2,3,7)/(f(0,0,3)*f(0,3,0)*f(1,3,2)*f(1,3,3)*f(2,3,4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_32(A,B)=  f(1,0,1)*f(3,3,6)/(f(1,0,-2)*f(3,3,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "R3_2(A,B)=  f(0,3,3)*f(1,3,4)*f(3,6,9)/(f(0,3,-3)*f(1,3,1)*f(3,6,6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_21(A,B)=  f(1,0,1)*f(1,3,6)*f(2,3,5)*f(2,3,6)*f(3,3,6)/(f(0,0,3)*f(1,0,-1)*f(1,3,3)*f(2,3,3)*f(2,3,4)*f(3,3,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "R1_1(A,B)= - f(1,0,3)*f(0,3,3)*f(1,3,4)*f(2,3,5)*f(2,3,6)*f(3,6,9)/(f(0,0,3)*f(1,0,0)*f(0,3,0)*f(1,3,2)*f(2,3,3)*f(2,3,4)*f(3,6,6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_10(A,B)=  f(1,0,1)*f(1,0,2)*f(1,3,4)*f(1,3,5)*f(2,3,5)*f(3,3,6)*f(3,6,9)/(f(0,0,3)*f(1,0,-1)*f(1,0,0)*f(1,3,2)*f(1,3,3)*f(2,3,3)*f(3,3,3)*f(3,6,6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_31(A,B)=    -  f(1,0,1)*f(3,3,6)*f(2,3,5)*f(3,6,9)/(f(1,0,-2)*f(3,3,0)*f(2,3,2)*f(3,6,6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "R0_1(A,B)=      f(0,3,3)*f(1,3,4)*f(3,6,9)*f(2,3,5)*f(3,3,6)/(f(0,3,0)*f(1,3,1)*f(3,6,3)*f(2,3,2)*f(3,3,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Alpha(A,B) denotes ^{1,1}R_{(a,b)}^{(0,0)}. Beta(A,B) denotes ^{1,2}R_{(a,b)}^{(0,0)}=^{2,1}R_{(a,b)}^{(0,0)}. Gamma(A,B) denotes ^{2,2}R_{(a,b)}^{(0,0)}."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "Alpha(A,B)= -(A^20*B^30*q^62 - A^18*B^30*q^60 + A^20*B^30*q^56 - A^18*B^30*q^58 + A^18*B^30*q^54 - A^18*B^30*q^52 - A^18*B^24*q^54 + A^16*B^24*q^56 - A^18*B^24*q^52 - A^16*B^24*q^52 + A^18*B^24*q^48 - A^18*B^24*q^46 + A^16*B^24*q^48 - A^14*B^24*q^50 + 2*A^14*B^24*q^48 - 2*A^16*B^24*q^44 + A^12*B^24*q^48 + A^16*B^24*q^42 - A^14*B^24*q^44 + 2*A^12*B^24*q^46 + A^16*B^24*q^40 - A^14*B^24*q^42 - A^12*B^24*q^44 - A^16*B^24*q^38 + 2*A^14*B^24*q^40 - 2*A^12*B^24*q^42 - A^14*B^18*q^44 - A^12*B^18*q^46 - A^14*B^24*q^36 + A^12*B^24*q^38 + 2*A^14*B^18*q^42 + A^12*B^24*q^36 + 2*A^12*B^18*q^42 - A^10*B^18*q^44 - A^14*B^18*q^38 + 4*A^12*B^18*q^40 - A^14*B^18*q^36 - 3*A^12*B^18*q^38 + A^10*B^18*q^40 + 2*A^14*B^18*q^34 - 4*A^12*B^18*q^36 + A^10*B^18*q^38 + A^12*B^18*q^34 - 2*A^10*B^18*q^36 - A^8*B^18*q^38 - A^14*B^18*q^30 + 2*A^12*B^18*q^32 - A^8*B^18*q^36 + A^12*B^18*q^30 + 2*A^10*B^18*q^32 + A^12*B^12*q^36 - A^10*B^12*q^38 - A^10*B^18*q^30 + 2*A^8*B^18*q^32 + 2*A^12*B^12*q^34 + A^8*B^12*q^38 + A^12*B^18*q^26 - A^10*B^18*q^28 + A^8*B^18*q^30 - A^12*B^12*q^32 + A^10*B^12*q^34 - A^8*B^12*q^36 - A^12*B^18*q^24 - 2*A^8*B^18*q^28 - 2*A^12*B^12*q^30 + A^10*B^12*q^32 + A^10*B^18*q^24 - A^8*B^18*q^26 - 2*A^10*B^12*q^30 - A^8*B^12*q^32 + A^12*B^12*q^26 - 2*A^8*B^12*q^30 + A^6*B^12*q^32 + A^12*B^12*q^24 + 2*A^10*B^12*q^26 - A^8*B^12*q^28 - A^10*B^12*q^24 + 4*A^8*B^12*q^26 - 2*A^6*B^12*q^28 - A^10*B^12*q^22 + 3*A^8*B^12*q^24 + A^6*B^12*q^26 - 4*A^8*B^12*q^22 + A^6*B^12*q^24 + A^10*B^12*q^18 - 2*A^8*B^12*q^20 - A^8*B^6*q^26 - 2*A^6*B^12*q^20 - A^8*B^6*q^24 + A^6*B^6*q^26 + A^8*B^12*q^16 + A^6*B^12*q^18 + 2*A^8*B^6*q^20 - 2*A^6*B^6*q^22 + A^4*B^6*q^24 + A^8*B^6*q^18 + A^6*B^6*q^20 - A^4*B^6*q^22 - 2*A^8*B^6*q^16 + A^6*B^6*q^18 - A^4*B^6*q^20 - A^8*B^6*q^14 + 2*A^4*B^6*q^18 - 2*A^6*B^6*q^14 + A^6*B^6*q^12 - A^4*B^6*q^14 + A^2*B^6*q^16 - A^2*B^6*q^14 + A^4*B^6*q^10 + A^2*B^6*q^10 - A^4*B^6*q^6 + A^2*B^6*q^8 + A^2*q^10 - A^2*q^8 + A^2*q^4 - q^6 + A^2*q^2 - 1)/((A^2*B^4*q^4 + A*B^2*q^2 + 1)*(A^2*B^4*q^4 - A*B^2*q^2 + 1)*(A^2*B^3*q^4 + 1)*(A^2*B^3*q^4 - 1)*(q^8 - q^4 + 1)*(A*B^3*q^3 + 1)*(A*B^3*q^3 - 1)*(A^2*B^2*q^2 + A*B*q + 1)*(A^2*B^2*q^2 - A*B*q + 1)*(A*B^2*q^2 + 1)*(A*B^2*q^2 - 1)*(A*B*q + 1)*(A*B*q - 1)*(q^2 + q + 1)*(q^2 - q + 1)*(A + 1)*(A - 1)*q^9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "Beta(A,B)= (A^18*B^30*q^56 - A^16*B^24*q^48 + A^14*B^24*q^50 - A^16*B^24*q^46 - A^14*B^24*q^48 + A^16*B^24*q^44 - 2*A^14*B^24*q^46 + A^16*B^24*q^42 - A^12*B^24*q^46 - A^16*B^24*q^40 + 2*A^14*B^24*q^42 - A^12*B^24*q^44 + A^12*B^24*q^42 - A^14*B^24*q^38 + A^12*B^24*q^40 - A^12*B^24*q^36 + A^12*B^18*q^36 + A^10*B^18*q^38 - A^12*B^18*q^34 + A^10*B^18*q^36 + A^8*B^18*q^36 - 3*A^10*B^18*q^32 + A^8*B^18*q^34 + A^12*B^18*q^28 - A^8*B^18*q^32 - A^12*B^18*q^26 + 2*A^10*B^18*q^28 - 2*A^8*B^18*q^30 + A^10*B^18*q^26 + A^8*B^18*q^28 - A^10*B^18*q^24 + A^8*B^18*q^26 + A^10*B^12*q^30 - A^8*B^12*q^32 + A^10*B^12*q^28 + A^8*B^12*q^30 - 2*A^10*B^12*q^26 + 2*A^8*B^12*q^28 - A^6*B^12*q^30 - A^10*B^12*q^24 + A^6*B^12*q^28 + A^10*B^12*q^22 - 3*A^8*B^12*q^24 + A^10*B^12*q^20 + A^8*B^12*q^20 - A^6*B^12*q^22 + A^8*B^12*q^18 + A^6*B^12*q^20 - A^6*B^6*q^20 + A^6*B^6*q^16 - A^4*B^6*q^18 + A^6*B^6*q^14 - A^6*B^6*q^12 + 2*A^4*B^6*q^14 - A^2*B^6*q^16 - A^6*B^6*q^10 + A^2*B^6*q^14 - 2*A^4*B^6*q^10 + A^2*B^6*q^12 - A^4*B^6*q^8 - A^2*B^6*q^10 + A^4*B^6*q^6 - A^2*B^6*q^8 + 1)/((A^2*B^4*q^4 + A*B^2*q^2 + 1)*(A^2*B^4*q^4 - A*B^2*q^2 + 1)*(A^2*B^3*q^4 + 1)*(A^2*B^3*q^4 - 1)*(q^8 - q^4 + 1)*(A*B^3*q^3 + 1)*(A*B^3*q^3 - 1)*(A^2*B^2*q^2 + A*B*q + 1)*(A^2*B^2*q^2 - A*B*q + 1)*(A*B^2*q^2 + 1)*(A*B^2*q^2 - 1)*(A*B*q + 1)*(A*B*q - 1)*q^8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "Gamma(A,B)= -(A^18*B^36*q^58 + A^18*B^36*q^56 - A^18*B^30*q^56 - A^18*B^30*q^54 + A^16*B^30*q^56 - A^18*B^30*q^52 + A^18*B^30*q^50 - 2*A^16*B^30*q^52 + A^14*B^30*q^54 + A^18*B^30*q^48 - 2*A^16*B^30*q^50 + A^16*B^30*q^48 - 2*A^14*B^30*q^50 - A^18*B^30*q^44 + A^16*B^30*q^46 - 2*A^14*B^30*q^48 - A^12*B^30*q^50 + A^14*B^30*q^46 - A^12*B^30*q^48 - A^16*B^30*q^42 + A^14*B^30*q^44 - A^12*B^30*q^46 + A^16*B^24*q^48 - A^14*B^24*q^50 + A^12*B^30*q^44 + 2*A^16*B^24*q^46 + A^12*B^24*q^50 - A^14*B^30*q^40 + A^12*B^30*q^42 + 2*A^14*B^24*q^46 - A^12*B^24*q^48 - 2*A^16*B^24*q^42 + 4*A^14*B^24*q^44 - A^12*B^30*q^38 - A^16*B^24*q^40 - A^14*B^24*q^42 + 2*A^12*B^24*q^44 - A^10*B^24*q^46 + A^16*B^24*q^38 - 4*A^14*B^24*q^40 + 4*A^12*B^24*q^42 + A^16*B^24*q^36 - 2*A^14*B^24*q^38 - 3*A^12*B^24*q^40 + 2*A^10*B^24*q^42 + 3*A^14*B^24*q^36 - 4*A^12*B^24*q^38 + 4*A^10*B^24*q^40 + 2*A^14*B^24*q^34 - A^12*B^24*q^36 - A^10*B^24*q^38 + A^8*B^24*q^40 + 5*A^12*B^24*q^34 - 4*A^10*B^24*q^36 + 2*A^8*B^24*q^38 - A^14*B^24*q^30 + 2*A^12*B^24*q^32 - 2*A^10*B^24*q^34 - A^12*B^18*q^38 - A^10*B^18*q^40 - A^12*B^24*q^30 + 3*A^10*B^24*q^32 - 2*A^8*B^24*q^34 - 2*A^10*B^18*q^38 - 2*A^12*B^24*q^28 + 2*A^10*B^24*q^30 - A^8*B^24*q^32 + A^12*B^18*q^34 - A^10*B^18*q^36 - A^8*B^18*q^38 + A^8*B^24*q^30 + 3*A^10*B^18*q^34 - 2*A^8*B^18*q^36 - A^10*B^24*q^26 + A^8*B^24*q^28 - A^12*B^18*q^30 + 4*A^10*B^18*q^32 - A^8*B^18*q^34 + 3*A^8*B^18*q^32 + A^12*B^18*q^26 - 4*A^10*B^18*q^28 + 4*A^8*B^18*q^30 - A^6*B^18*q^32 - 3*A^10*B^18*q^26 + A^10*B^18*q^24 - 4*A^8*B^18*q^26 + A^6*B^18*q^28 - A^10*B^12*q^30 + A^8*B^12*q^32 + 2*A^10*B^18*q^22 - 3*A^8*B^18*q^24 - A^10*B^12*q^28 + A^10*B^18*q^20 + A^8*B^18*q^22 - A^6*B^18*q^24 + A^10*B^12*q^26 - 2*A^8*B^12*q^28 + 2*A^6*B^12*q^30 + 2*A^8*B^18*q^20 + 2*A^10*B^12*q^24 - 3*A^8*B^12*q^26 + A^6*B^12*q^28 + A^8*B^18*q^18 + A^6*B^18*q^20 + 2*A^8*B^12*q^24 - 2*A^6*B^12*q^26 + A^4*B^12*q^28 - 2*A^10*B^12*q^20 + 4*A^8*B^12*q^22 - 5*A^6*B^12*q^24 - A^10*B^12*q^18 + A^8*B^12*q^20 + A^6*B^12*q^22 - 2*A^4*B^12*q^24 - 4*A^8*B^12*q^18 + 4*A^6*B^12*q^20 - 3*A^4*B^12*q^22 - 2*A^8*B^12*q^16 + 3*A^6*B^12*q^18 + 2*A^4*B^12*q^20 - A^2*B^12*q^22 - 4*A^6*B^12*q^16 + 4*A^4*B^12*q^18 - A^2*B^12*q^20 + A^8*B^12*q^12 - 2*A^6*B^12*q^14 + A^4*B^12*q^16 + A^2*B^12*q^18 + A^6*B^6*q^20 - 4*A^4*B^12*q^14 + 2*A^2*B^12*q^16 + A^6*B^12*q^10 - 2*A^4*B^12*q^12 - A^6*B^6*q^16 + A^4*B^6*q^18 - A^6*B^12*q^8 - 2*A^2*B^12*q^12 - A^6*B^6*q^14 + A^4*B^12*q^8 - A^2*B^12*q^10 + A^6*B^6*q^12 - A^4*B^6*q^14 + A^2*B^6*q^16 + A^6*B^6*q^10 - A^4*B^6*q^12 + A^6*B^6*q^8 + 2*A^4*B^6*q^10 - A^2*B^6*q^12 + B^6*q^14 + 2*A^4*B^6*q^8 - A^2*B^6*q^10 + 2*A^2*B^6*q^8 - B^6*q^10 - A^4*B^6*q^4 + 2*A^2*B^6*q^6 - B^6*q^8 + B^6*q^6 - A^2*B^6*q^2 + B^6*q^4 + B^6*q^2 - q^2 - 1)/((A^2*B^4*q^4 + A*B^2*q^2 + 1)*(A^2*B^4*q^4 - A*B^2*q^2 + 1)*(A^2*B^3*q^4 + 1)*(A^2*B^3*q^4 - 1)*(q^8 - q^4 + 1)*(A*B^3*q^3 + 1)*(A*B^3*q^3 - 1)*(A^2*B^2*q^2 + A*B*q + 1)*(A^2*B^2*q^2 - A*B*q + 1)*(A*B^2*q^2 + 1)*(A*B^2*q^2 - 1)*(A*B*q + 1)*(A*B*q - 1)*(B^2 + B + 1)*(B^2 - B + 1)*(B + 1)*(B - 1)*q^9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "D(A,B)= (A^2*B^4*q^8 + A*B^2*q^4 + 1)*(A^2*B^4*q^8 - A*B^2*q^4 + 1)*(A^2*B^3*q^6 + 1)*(A^2*B^3*q^6 - 1)*(A^2*B^2*q^6 + A*B*q^3 + 1)*(A^2*B^2*q^6 - A*B*q^3 + 1)*(A*B^3*q^5 + 1)*(A*B^3*q^5 - 1)*(A*B^2*q^4 + 1)*(A*B^2*q^4 - 1)*(B^2*q^4 + B*q^2 + 1)*(B^2*q^4 - B*q^2 + 1)*(A*B*q^3 + 1)*(A*B*q^3 - 1)*(A*q^2 + 1)*(A*q^2 - 1)*(B*q^2 + 1)*(B*q^2 - 1)/((A^2*B^4*q^4 + A*B^2*q^2 + 1)*(A^2*B^4*q^4 - A*B^2*q^2 + 1)*(A^2*B^3*q^4 + 1)*(A^2*B^3*q^4 - 1)*(q^8 - q^4 + 1)*(A*B^3*q^3 + 1)*(A*B^3*q^3 - 1)*(A^2*B^2*q^2 + A*B*q + 1)*(A^2*B^2*q^2 - A*B*q + 1)*(A*B^2*q^2 + 1)*(A*B^2*q^2 - 1)*(A*B*q + 1)*(A*B*q - 1)*(B^2 + B + 1)*(B^2 - B + 1)*(q^2 + q + 1)*(q^2 - q + 1)*(A + 1)*(A - 1)*(B + 1)*(B - 1)*q^18)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Note that when (a,b) changes in K_{(a,b)}^{(p,q)}, (A,B) changes correspondingly.\n",
    "# For example, R_{(a-1,b+2)}^{(3,-2)} is written as R3_2(A/q,B*q^2). "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "#We use Differencek to represent the left hand side minus the right hand side of Recursion(k).\n",
    "#And we verify that Differencek is zero with the help of .simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference40= K_11(A,B) + f(0,0,2) +1/ K_11(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference40.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(41)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference41= K2_1(A,B) - f(0,0,7)/f(0,0,3) + K_11(A*q^3,B/q^2)/R3_1(A,B/q) + 1/( f(0,0,3)^2 * R10(A,B/q) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference41.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference42= K00(A,B)+(f(0,0,3)*f(0,0,8))/(f(0,0,2)*f(0,0,4)) + K2_1(A/q^2,B*q)/K_11(A/q,B) + K_11(A*q,B/q)/K2_1(A/q,B) + 1/(f(0,0,2)^2*K00(A/q,B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference42.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(43)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference43 = K_21(A,B)+ f(0,0,3)*f(0,0,8)*K_11(A/q,B)/(f(0,0,2)*f(0,0,4)) + K00(A/q^2,B*q)/(K_11(A/q,B)*(K_11(A/q^2,B))^2) + (f(0,0,3)/f(0,0,2)+1/K_11(A/q^2,B))^2 * K_11(A/q,B) / K00(A/q,B)  + (-f(0,0,3)/f(0,0,2) + 1/(f(0,0,2)*K_11(A/q^2,B)*K_11(A/q^3,B)) )^2 / K_21(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference43.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(44)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference44 = K1_1(A,B) + f(0,0,6)*f(0,0,8)*f(0,0,15)/(f(0,0,3)*f(0,0,5)*f(0,0,12)) + K_21(A*q^3,B/q^2)/R3_1(A,B/q) +f(0,0,2)^2*K00(A*q,B/q)/(f(0,0,3)^2*R10(A,B/q)) +K_11(A*q^2,B/q^2)/(f(0,0,3)^2*R2_1(A,B/q)) +K2_1(A/q,B)/(f(0,0,3)^2*R_11(A,B/q)) + (f(0,0,4)*f(0,0,6)^2/(f(0,0,2)*f(0,0,3)^2*f(0,0,12)))^2 *Gamma(A,B/q)/D(A,B/q) + (f(0,0,4)*f(0,0,6)/(f(0,0,2)*f(0,0,12)))^2 *Alpha(A,B/q)/D(A,B/q)   + 2* (f(0,0,4)*f(0,0,6)^2/(f(0,0,2)*f(0,0,3)^2*f(0,0,12)))*(f(0,0,4)*f(0,0,6)/(f(0,0,2)*f(0,0,12))) * Beta(A,B/q)/D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference44.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference45 = K_10(A,B) - f(0,0,2)*f(0,0,7)*f(0,0,12)/(f(0,0,4)*f(0,0,6)) + K1_1(A/q^2,B*q)/K_11(A/q,B) + K_21(A*q,B/q)/K2_1(A/q,B) + 1 + K2_1(A/q^3,B*q)/K_21(A/q,B) + K_11(A,B/q)/K1_1(A/q,B) + 1/K_10(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference45.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(47)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference47 = R3_1(A,B) + f(0,0,6)/f(0,0,3) + 1/R3_1(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference47.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(48)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference48 = R10(A,B) - f(0,0,7)/f(0,0,3) + R3_1(A/q^2,B*q)/K_11(A/q,B) + 1/K2_1(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference48.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(49)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference49= R_11(A,B) +f(0,0,7)/f(0,0,2) + f(0,0,7)/(f(0,0,3)*K_11(A/q^2,B)) + R10(A/q^2,B*q)/(K_11(A/q,B)*(K_11(A/q^2,B))^2) + (f(0,0,3)/f(0,0,2)+1/K_11(A/q^2,B))^2/K00(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference49.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference50= R2_1(A,B) - f(0,0,8)*f(0,0,10)/((f(0,0,3))^2*f(0,0,5)) + R_11(A*q^3,B/q^2)/R3_1(A,B/q) + f(0,0,2)^2*R10(A*q,B/q)/(f(0,0,3)^2*R10(A,B/q)) + R3_1(A/q,B)/(f(0,0,3)^2*R_11(A,B/q)) + 1/(f(0,0,3)^2*R2_1(A,B/q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference50.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(51)   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference51= R_32(A,B) - f(0,0,7)/f(0,0,3)*(-f(0,0,3)*K_11(A/q^2,B)/f(0,0,2) + (f(0,0,3)/f(0,0,2)+1/K_11(A/q^4,B*q))/(K_11(A/q^2,B)*K_11(A/q^3,B)^2))  + R_11(A/q^2,B*q)/(K_11(A/q,B)*(K_11(A/q^2,B)*K_11(A/q^3,B))^2) + 1/K_21(A/q,B)*(-f(0,0,3)*K_11(A/q^2,B)/f(0,0,2)+(f(0,0,3)/f(0,0,2)+1/K_11(A/q^4,B*q))/(K_11(A/q^2,B)*(K_11(A/q^3,B))^2)  )^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference51.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(52)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference52= Alpha(A,B) + f(0,0,6)*f(0,0,8)*f(0,0,15)/(f(0,0,3)*f(0,0,5)*f(0,0,12)) + R2_1(A/q^2,B*q)/K_11(A/q,B) + R_11(A*q,B/q)/K2_1(A/q,B) + R10(A/q,B)/K00(A/q,B) + R3_1(A/q^3,B*q)/K_21(A/q,B) + 1/K1_1(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference52.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(53)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference53= Gamma(A,B) + f(0,0,4)*f(0,0,6)^2*f(0,0,18)/(f(0,0,3)*f(0,0,9)*f(0,0,12)) + R_32(A*q^3,B/q^2)/R3_1(A,B/q) + R_11(A*q,B/q)/R10(A,B/q) + R10(A/q,B)/R_11(A,B/q) + R3_1(A/q^3,B*q)/R_32(A,B/q) + ( f(0,0,4)*f(0,0,6)/ (f(0,0,2)*f(0,0,12)) )^2 * Gamma(A,B/q) / D(A,B/q) + 2*f(0,0,4)^2*f(0,0,6)^2/(f(0,0,2)*f(0,0,12)^2) * Beta(A,B/q)/D(A,B/q) +(f(0,0,4)*f(0,0,6)/f(0,0,12))^2 * Alpha(A,B/q)/D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference53.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Starting from the next recursion, we break down the difference into summands when necessary, so the code won't get overly long. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(54)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_1 = f(0,0,4)*f(0,0,6)^2*f(0,0,18)/( f(0,0,2)*f(0,0,3)*f(0,0,9)*f(0,0,12) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_2 = R_11(A*q,B/q) * (f(0,0,4)/f(0,0,3)+1/K_11(A/q,B/q)) / R10(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_3 = R10(A/q,B)*( f(0,0,4)/f(0,0,3) - f(0,0,2)/(f(0,0,3)*K_11(A/q,B/q)*K_11(A/q^2,B/q)) ) / R_11(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_4 = R3_1(A/q^3,B*q)*( f(0,0,4)/f(0,0,3) + 1/(f(0,0,3)*K_11(A/q,B/q)*K_11(A/q^2,B/q)*K_11(A/q^3,B/q)) )/ R_32(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_5 =  ( f(0,0,4)*f(0,0,6)/ (f(0,0,2)*f(0,0,12)) )^2 * Beta(A,B/q) / D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_6 = f(0,0,4)^2*f(0,0,6)^2/(f(0,0,2)*f(0,0,12)^2) * Alpha(A,B/q) / D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_7 = - f(0,0,4)*f(0,0,6)/(f(0,0,2)*f(0,0,12)) * ( 1/f(0,0,2) + 1/(f(0,0,3)*K_11(A/q,B/q)) - f(0,0,4)*f(0,0,6)/(f(0,0,2)^2 *f(0,0,12)) ) * Gamma(A,B/q) / D(A,B/q) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54_8 = - f(0,0,4)*f(0,0,6)/f(0,0,12) * ( 1/f(0,0,2) + 1/(f(0,0,3)*K_11(A/q,B/q)) - f(0,0,4)*f(0,0,6)/(f(0,0,2)^2 *f(0,0,12)) ) * Beta(A,B/q) / D(A,B/q) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference54= Beta(A,B) - Difference54_1 - Difference54_2 - Difference54_3 - Difference54_4 - Difference54_5 - Difference54_6 - Difference54_7 - Difference54_8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 84,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference54.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(55)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_1 = -f(0,0,4)*f(0,0,6)^2*f(0,0,18)*R3_1(A,B/q)/(f(0,0,3)*f(0,0,9)*f(0,0,12))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_2 = -1/R3_1(A,B/q)*( f(0,0,3)^2*Alpha(A*q^3,B/q^2) -2*f(0,0,3)*Beta(A*q^3,B/q^2)/R3_1(A,B/q^2) +Gamma(A*q^3,B/q^2)/R3_1(A,B/q^2)^2 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_3 = -R2_1(A*q,B/q)/R10(A,B/q)   -R3_1(A,B/q)^2* R10(A*q^2,B/q^2)/R2_1(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_4 = -(f(0,0,4)*f(0,0,6)/(f(0,0,2)*f(0,0,12)))^2 * R3_1(A,B/q) * Gamma(A,B/q)/ D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_5 =  -2 * (f(0,0,4)*f(0,0,6)/(f(0,0,2)*f(0,0,12))) * (f(0,0,4)*f(0,0,6)/f(0,0,12) + R3_1(A,B/q)) * R3_1(A,B/q) * Beta(A,B/q)/ D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_6 = -(f(0,0,4)*f(0,0,6)/f(0,0,12) + R3_1(A,B/q))^2 * R3_1(A,B/q) * Alpha(A,B/q)/ D(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55_7 = -1/R3_2(A,B/q)*( f(0,0,4)*f(0,0,6)/f(0,0,12) - f(0,0,6)/f(0,0,3) + ( f(0,0,4)*f(0,0,6)^2/(f(0,0,3)*f(0,0,12))-1+f(0,0,4)*f(0,0,6)/(f(0,0,12)*R3_1(A,B/q^3)) ) /R3_1(A,B/q^2) )^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference55 = R3_2(A,B) - Difference55_1 - Difference55_2 - Difference55_3 - Difference55_4 - Difference55_5 - Difference55_6 - Difference55_7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 94,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference55.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(56)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference56_1 = -f(0,0,6)*f(0,0,8)*f(0,0,15)/(f(0,0,3)*f(0,0,5)*f(0,0,12)) * K_11(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference56_2 = -1/K_11(A/q,B) * ( Alpha(A/q^2,B*q)/K_11(A/q^2,B)^2 - 2*Beta(A/q^2,B*q)/K_11(A/q^2,B) + Gamma(A/q^2,B*q) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference56_3 = -R_32(A*q,B/q)/K2_1(A/q,B) - R_11(A/q,B)/(K00(A/q,B)*K_11(A/q^2,B)^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference56_4 = -R10(A/q^3,B*q)/(K_21(A/q,B)*(K_11(A/q^2,B)*K_11(A/q^3,B))^2) - K_11(A/q,B)^2/K_10(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference56 = R_21(A,B) - Difference56_1 - Difference56_2 - Difference56_3 - Difference56_4  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference56.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(57)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference57_1 = - (f(0,0,6)*f(0,0,8)*f(0,0,15)/(f(0,0,3)*f(0,0,5)*f(0,0,12)))* K2_1(A/q,B) - (1/K_11(A/q,B)) * R3_2(A/q^2,B*q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference57_2 = - (1/K2_1(A/q,B)) * ( (f(0,0,2)^2/f(0,0,3) - 1/(f(0,0,3)^2 * R10(A/q,B/q))+ 1/(R3_1(A/q,B/q)*K_11(A*q,B/q^2)) )^2 *Alpha(A*q,B/q) + (1/R3_1(A/q,B/q))^2 * Gamma(A*q,B/q)   -2*(1/R3_1(A/q,B/q))*(f(0,0,2)^2/f(0,0,3) - 1/(f(0,0,3)^2 * R10(A/q,B/q))+ 1/(R3_1(A/q,B/q)*K_11(A*q,B/q^2)) )* Beta(A*q,B/q)     )  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference57_3 = - (1/K00(A/q,B))*( f(0,0,2)/f(0,0,3) + 1/(R3_1(A/q,B/q)*K_11(A*q,B/q^2))*( 1/f(0,0,2) - (f(0,0,3)/f(0,0,2)+1/K_11(A/q^2,B/q))/(K_11(A,B/q^2)*K_11(A/q,B/q^2)) )  - 1/(R10(A/q,B/q)*f(0,0,3)) *( 1/(f(0,0,2)*f(0,0,3)) - f(0,0,3)/f(0,0,2) - 1/K_11(A/q^2,B/q) ) )^2 * R2_1(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference57_4 = - (1/K1_1(A/q,B))*(-f(0,0,4)/f(0,0,3) - 1/(R3_1(A/q,B/q)*K_11(A*q,B/q^2)*K_11(A,B/q^2)) - f(0,0,2)/(f(0,0,3)^2 * R10(A/q,B/q)) )^2 * R10(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference57_5 = - (1/K_10(A/q,B)) * (- f(0,0,4)/f(0,0,3) - (1/R3_1(A/q,B/q))* (1/f(0,0,3) + (f(0,0,4)/f(0,0,3)+1/K_11(A/q^2,B/q))/(K_11(A*q,B/q^2)*K_11(A,B/q^2)*K_11(A/q,B/q^2)) ) + ( f(0,0,4)/f(0,0,3)+1/K_11(A/q^2,B/q) )/(f(0,0,3)*R10(A/q,B/q))   )^2 * R3_1(A/q^2,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference57 = R1_1(A,B) - Difference57_1 - Difference57_2 - Difference57_3 - Difference57_4 -Difference57_5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 109,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference57.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(58)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference58_1 = -  f(0,0,6)*f(0,0,8)*f(0,0,15)*K00(A/q,B)/(f(0,0,3)*f(0,0,5)*f(0,0,12)) -  (1/K_11(A/q,B)) * (1/K_11(A/q^2,B))^2 * R1_1(A/q^2,B*q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference58_2 = - (1/K2_1(A/q,B)) * ( 1/f(0,0,2) -(1/K2_1(A/q^2,B))*( -f(0,0,5)/(f(0,0,2)*f(0,0,3)) - (1/R3_1(A/q^2,B/q))*(1/f(0,0,2)^2+1/(K_11(A,B/q^2)*K_11(A/q,B/q^2)*f(0,0,2)^2)) -  (1/R10(A/q^2,B/q))/(f(0,0,2)*f(0,0,3)^2)  )   )^2 * R_21(A*q,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference58_3 =  - (1/K00(A/q,B))*(+ ( -f(0,0,3)/f(0,0,2) - 1/(K00(A/q^2,B)*f(0,0,2)^2) - (f(0,0,2)^2/f(0,0,3)-1/(R10(A/q^3,B)*f(0,0,3)^2))/K_11(A/q^2,B) - (1/(K_11(A/q^2,B)*R3_1(A/q^3,B))-1/K2_1(A/q^2,B))/K_11(A/q,B/q) )^2 * Alpha(A/q,B) + 2*( -f(0,0,3)/f(0,0,2) - 1/(K00(A/q^2,B)*f(0,0,2)^2) - (f(0,0,2)^2/f(0,0,3)-1/(R10(A/q^3,B)*f(0,0,3)^2))/K_11(A/q^2,B) - (1/(K_11(A/q^2,B)*R3_1(A/q^3,B))-1/K2_1(A/q^2,B))/K_11(A/q,B/q) )* (1/(K_11(A/q^2,B)*R3_1(A/q^3,B))-1/K2_1(A/q^2,B)) * Beta(A/q,B) + (1/(K_11(A/q^2,B)*R3_1(A/q^3,B))-1/K2_1(A/q^2,B))^2 * Gamma(A/q,B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference58_4 = - 1/K_21(A/q,B) * (f(0,0,3)/f(0,0,2) - 1/K_11(A/q^2,B)*( f(0,0,2)/(f(0,0,3)*K_11(A/q^3,B)) + (f(0,0,4)/f(0,0,3)+1/K_11(A/q^4,B))/(f(0,0,3)*R10(A/q^3,B)*K_11(A/q^3,B)) ) - 1/(f(0,0,2)*K00(A/q^2,B)) * (f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B)) )^2 * R2_1(A/q^3,B*q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference58_5 = - 1/K1_1(A/q,B) * ( -f(0,0,3)/f(0,0,2) + 1/K2_1(A/q^2,B)*(f(0,0,5)/(f(0,0,2)*f(0,0,3))+1/(R3_1(A/q^2,B/q)*K_11(A,B/q^2)*K_11(A/q,B/q^2))+f(0,0,2)/(f(0,0,3)^2*R10(A/q^2,B/q)))  +  ( 1/(f(0,0,2)*K00(A/q^2,B)) + 1/(K2_1(A/q^2,B)*K_11(A/q,B/q)*K_11(A/q^2,B/q)) )  *  ( f(0,0,4)/f(0,0,2)^2 - 1/K2_1(A/q^3,B)*(f(0,0,5)/(f(0,0,2)*f(0,0,3))+1/R3_1(A/q^3,B/q)*(1/f(0,0,2)^2+1/(f(0,0,2)^2*K_11(A/q,B/q^2)*K_11(A/q^2,B/q^2)))+1/(f(0,0,2)*f(0,0,3)^2*R10(A/q^3,B/q))  )    )      )^2*R_11(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference58_6 = -  (1/K_10(A/q,B))* ( (f(0,0,4)/f(0,0,3)+f(0,0,2)/(R10(A/q^3,B)*f(0,0,3)^2))/K_11(A/q^2,B) + (1/(K_11(A/q^2,B)*R3_1(A/q^3,B))-1/K2_1(A/q^2,B))/(K_11(A/q,B/q)*K_11(A/q^2,B/q)) - 1/(f(0,0,2)*K00(A/q^2,B))  )^2 * R10(A/q^2,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "Difference58 = R_10(A,B) - Difference58_1 - Difference58_2 - Difference58_3 - Difference58_4 - Difference58_5 - Difference58_6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference58.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(59)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59_1= - (f(0,0,6)*f(0,0,8)*f(0,0,15)/(f(0,0,3)*f(0,0,5)*f(0,0,12))) * K_21(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59_2= - R_10(A/q^2,B*q)/( K_11(A/q,B) * (K_11(A/q^2,B)*K_11(A/q^3,B))^2 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59_3= -1/K00(A/q,B)*( -f(0,0,3)/f(0,0,2) + 1/(K_11(A/q^2,B)*K_11(A/q^3,B)) * (f(0,0,2)/f(0,0,3)+(f(0,0,4)/f(0,0,3)+1/K_11(A/q^4,B))/(R10(A/q^3,B)*f(0,0,3))) + 1/(K00(A/q^2,B)*f(0,0,2)) * (f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B))   )^2 * R_21(A/q,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59_4= -1/K_21(A/q,B) *(  ( f(0,0,3)/(f(0,0,2)*K_11(A/q^3,B)) -1/(K_11(A/q^2,B)*(K_11(A/q^3,B))^2) * ( -f(0,0,3)/f(0,0,2) - 1/K_11(A/q^4,B*q) *( f(0,0,2)*f(0,0,2)/f(0,0,3)+1/(R3_1(A/q^5,B*q)*K_11(A/q^3,B))-1/(R10(A/q^5,B*q)*f(0,0,3)*f(0,0,3)) )  +  1/(K2_1(A/q^4,B*q)*K_11(A/q^3,B))  -1/(K00(A/q^4,B*q)*f(0,0,2)*f(0,0,2))   )  +   1/K00(A/q^2,B) * (f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B))^2 / K_11(A/q^3,B)    -  1/K_21(A/q^2,B) *( -f(0,0,3)/f(0,0,2)+1/(K_11(A/q^3,B)*K_11(A/q^4,B)*f(0,0,2)) )^2              )^2 * Alpha(A/q^3,B*q)    +  (-f(0,0,3)/f(0,0,2) - 1/(K_11(A/q^2,B)*(K_11(A/q^3,B))^2) * (1/(K_11(A/q^4,B*q)*R3_1(A/q^5,B*q)) - 1/K2_1(A/q^4,B*q))  - 1/K00(A/q^2,B) *(f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B))^2       )^2 * Gamma(A/q^3,B*q) +     (-f(0,0,3)/f(0,0,2) - 1/(K_11(A/q^2,B)*(K_11(A/q^3,B))^2) * (1/(K_11(A/q^4,B*q)*R3_1(A/q^5,B*q)) - 1/K2_1(A/q^4,B*q))  - 1/K00(A/q^2,B) *(f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B))^2       )*(f(0,0,3)/(f(0,0,2)*K_11(A/q^3,B)) -1/(K_11(A/q^2,B)*(K_11(A/q^3,B))^2) * ( -f(0,0,3)/f(0,0,2) - 1/K_11(A/q^4,B*q) *( f(0,0,2)*f(0,0,2)/f(0,0,3)+1/(R3_1(A/q^5,B*q)*K_11(A/q^3,B))-1/(R10(A/q^5,B*q)*f(0,0,3)*f(0,0,3)) )  +  1/(K2_1(A/q^4,B*q)*K_11(A/q^3,B))  -1/(K00(A/q^4,B*q)*f(0,0,2)*f(0,0,2))   )  +   1/K00(A/q^2,B) * (f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B))^2 / K_11(A/q^3,B)    -  1/K_21(A/q^2,B) *( -f(0,0,3)/f(0,0,2)+1/(K_11(A/q^3,B)*K_11(A/q^4,B)*f(0,0,2)) )^2               )*2* Beta(A/q^3,B*q) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59_5=  -1/K1_1(A/q,B) * ( -f(0,0,3)/f(0,0,2) + 1/K00(A/q^2,B)* (f(0,0,3)/f(0,0,2)+1/K_11(A/q^3,B))*( -f(0,0,4)/(f(0,0,2)*f(0,0,2)) -1/K2_1(A/q^3,B) *(-f(0,0,5)/(f(0,0,3)*f(0,0,2))+1/(R3_1(A/q^3,B/q)*K_11(A/q,B/q^2)*f(0,0,2)) -1/(R10(A/q^3,B/q)*f(0,0,3)*f(0,0,3)*f(0,0,2)) ) )  )^2 * R_32(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59_6= -1/K_10(A/q,B) *( 1/(K_11(A/q^2,B)*K_11(A/q^3,B)) * (-f(0,0,3)/f(0,0,2) + 1/(K2_1(A/q^4,B*q)*K_11(A/q^3,B)) *(-f(0,0,5)/f(0,0,3)+1/(R3_1(A/q^4,B)*K_11(A/q^2,B/q))-1/(R10(A/q^4,B)*f(0,0,3)*f(0,0,3)) ) + 1/(K00(A/q^4,B*q)*f(0,0,2)) *( f(0,0,4)/(f(0,0,2)*f(0,0,2)) + 1/K2_1(A/q^5,B*q) *( -f(0,0,5)/(f(0,0,3)*f(0,0,2))+1/(R3_1(A/q^5,B)*K_11(A/q^3,B/q)*f(0,0,2))-1/(R10(A/q^5,B)*f(0,0,3)*f(0,0,3)*f(0,0,2)) )  )   )      - 1/K00(A/q^2,B) *( f(0,0,3)/f(0,0,2) + 1/K_11(A/q^3,B) ) /K_11(A/q^3,B)   -   1/K_21(A/q^2,B) *( -f(0,0,3)/f(0,0,2) + 1/(K_11(A/q^3,B)*K_11(A/q^4,B)*f(0,0,2)) )               )^2 * R_11(A/q^2,B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference59= R_31(A,B) - Difference59_1 - Difference59_2 - Difference59_3 - Difference59_4 - Difference59_5 - Difference59_6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference59.simplify_full()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Recursion(60)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [],
   "source": [
    "Difference60= R0_1(A,B) - f(0,0,7)*f(0,0,8)*f(0,0,15)/(f(0,0,3)*f(0,0,4)*f(0,0,5))+ R_31(A*q^3,B/q^2)/R3_1(A,B/q) + R_10(A*q,B/q)/R10(A,B/q) + R1_1(A/q,B)/R_11(A,B/q) + R_21(A*q^2,B/q^2)/R2_1(A,B/q) + R3_2(A/q^3,B*q)/R_32(A,B/q) + Gamma(A,B/q)*Alpha(A,B/q)/D(A,B/q) - Beta(A,B/q)*Beta(A,B/q)/D(A,B/q) - Beta(A,B/q)*Beta(A,B/q)/D(A,B/q) + Alpha(A,B/q)*Gamma(A,B/q)/D(A,B/q) + R_32(A*q^3,B/q^3)/R3_2(A,B/q) + R2_1(A/q^2,B)/R_21(A,B/q) + R_11(A*q,B/q^2)/R1_1(A,B/q) + R10(A/q,B/q)/R_10(A,B/q) + R3_1(A/q^3,B)/R_31(A,B/q) + R01(A,B/2)/R0_1(A,B/q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Difference60.simplify_full()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

